Combinatorics of hyperplane arrangements and Witten zeta function at the origin

We introduce a new method that brings the combinatorics of hyperplane arrangements into the study of representation zeta functions of compact Lie groups. For the Witten zeta function $\zeta_\Phi(s)$ associated with a root system $\Phi$, our method yields elegant formulas for $\zeta_\Phi(0)$ and $\zeta_\Phi'(0)$ in terms of the exponents of various parabolic subsystems of $\Phi$. Such formulas do not appear to be readily accessible through the conventional analytic techniques in the literature. More generally, the method applies to a broad family of conical zeta functions, expressing these two special values through the M\"obius function of the intersection poset of the associated hyperplane arrangement.

==> WittenZeta0.sage <==
r"""
Load this file in Sage with

    load("WittenZeta0.sage")

The main commands are ``xi_L_prime_at_zero`` and ``m_phi_values``.
"""

from sage.all import *

def xi_L_prime_at_zero(coeffs):
    """
    Compute xi_{L}'(0)

    INPUT:
        coeffs -- N-by-r matrix of rational coefficients of L_1,...,L_N.

    EXAMPLE:
    xi_L_prime_at_zero([[1,0,0],[0,1,0],[0,0,1],[2,1,0],[1,2,1],[1,0,2]])

    Assumptions:
        * every L_i is nonzero;
        * the arrangement is essential.
    """
    M = matrix(QQ, coeffs)
    N, r = M.nrows(), M.ncols()

    if N == 0 or r == 0:
        raise ValueError("Supply a nonempty N-by-r coefficient matrix.")

    if any(all(a == 0 for a in M.row(i)) for i in range(N)):
        raise ValueError("Every L_i must be nonzero.")

    if M.rank() != r:
        raise ValueError(
            "The arrangement must be essential: the coefficient matrix "
            "must have rank r."
        )

    # Construct the central arrangement H_i = ker(L_i).
    HA = HyperplaneArrangements(
        QQ, names=tuple("x%s" % (k + 1) for k in range(r))
    )
    A = HA(*[[tuple(row), 0] for row in M.rows()])

    # The poset is ordered by reverse inclusion:
    # bottom = V and, for an essential arrangement, top = {0}.
    P = A.intersection_poset(element_label="subspace")
    V = P.bottom()

    mu_origin = P.moebius_function(V, P.top())

    lines = []
    for X in P:
        if X.dimension() != 1:
            continue

        u_X = _primitive_generator_of_line(X)
        mu_X = P.moebius_function(V, X)

        values = [abs(row.dot_product(u_X)) for row in M.rows()]
        m_X = QQ(prod(a for a in values if a != 0))

        lines.append({
            "u_X": u_X,
            "mu_VX": mu_X,
            "m_X": m_X
        })

    exact = (
        N * mu_origin * log(2*pi)
        + sum(d["mu_VX"] * log_p_decomposition(d["m_X"]) for d in lines)
    )

    return {
        "xi(0)": mu_origin,
        "xi'(0)": exact,
        "lines": lines
    }

def _primitive_generator_of_line(X):
    """
    Return the primitive integer generator u_X of the rational line X,
    normalized so that its first nonzero coordinate is positive.
    """
    v = vector(QQ, X.linear_part().basis()[0])

    # Clear denominators.
    d = lcm(a.denominator() for a in v)
    w = [ZZ(d*a) for a in v]

    # Divide by the gcd of the coordinates.
    g = gcd(abs(a) for a in w if a != 0)
    u = vector(ZZ, [a // g for a in w])

    # Fix the otherwise irrelevant sign.
    k = next(k for k in range(len(u)) if u[k] != 0)
    return -u if u[k] < 0 else u

def log_p_decomposition(q):
    """Return the prime-log decomposition of log(q) for q in QQ_{>0}."""
    q = QQ(q)
    if q <= 0:
        raise ValueError("q must be a positive rational number.")

    numerator_part = sum(e * log(p) for p, e in factor(q.numerator()))
    denominator_part = sum(e * log(p) for p, e in factor(q.denominator()))
    return numerator_part - denominator_part


def m_phi_values(Phi):
    r"""
    Return [m_Phi(1), ..., m_Phi(d_max)], where d_max is the
    largest coefficient of the highest root in the simple-root basis.
    INPUT:
    - ``Phi`` -- either a Sage root system or a Cartan-type specification,
    
    EXAMPLE:
    m_phi_values(["E",8])
    """
    R = Phi if hasattr(Phi, "root_lattice") else RootSystem(Phi)
    I = tuple(R.cartan_type().index_set())
    root_lattice = R.root_lattice()
    fundamental_weights = R.weight_lattice().fundamental_weights()
    positive_roots = tuple(root_lattice.positive_roots())
    highest_root = root_lattice.highest_root()
    d_max = max(highest_root.monomial_coefficients().values())
    values = [QQ.zero() for d in range(1, d_max + 1)]
    for i in I:
        J = [j for j in I if j != i]
        # E(Phi_J)/|W_J|.  When J is empty, Phi_J has rank zero,
        # so both the empty product E(Phi_J) and |W_J| are 1.
        if J:
            R_J = R.cartan_type().subtype(J).root_system()
            W_J = WeylGroup(R_J)
            E_J = prod(degree - 1 for degree in W_J.degrees())
            coefficient = QQ(E_J) / W_J.cardinality()
        else:
            coefficient = QQ.one()
        weight = fundamental_weights[i]
        for alpha in positive_roots:
            d = ZZ(weight.scalar(alpha.associated_coroot()))
            if d > 0:
                values[d - 1] += coefficient
    return values
